Clifford algebra and the projective model of Elliptic spaces

I apply the algebraic framework developed in arXiv:1101.4542 to study geometry of elliptic spaces in 1, 2, and 3 dimensions. The background material on projectivised Clifford algebras and their application to Cayley-Klein geometries is described in arXiv:1307.2917. The use of Clifford algebra largely obviates the need for spherical trigonometry as elementary geometric transformations such as projections, rejections, reflections, and rotations can be accomplished with geometric multiplication. Furthermore, the same transformations can be used in 3-dimensional elliptic space where effective use of spherical trigonometry is problematic. I give explicit construction of Clifford parallels and discuss their properties in detail. Clifford translations are represented in a uniform fashion by geometric multiplication as well. The emphasis of the exposition is on geometric structures and computation rather than proofs.

==> g-10+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(0.480384461415261,-0.491932570341058,-0.726108198182895);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208496,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969614,-392.081022771061),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(50.4983984132284,-66.4707236472178,-412.191378070984),
Vector3(-6.45937729760089,-68.3378769555709,-427.289950259698),
Vector3(-92.7046214272859,72.4169526674549,-334.049370297855),
Vector3(-58.6238394721426,-46.0595677927041,-424.65214787447),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-11+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(0.480384461415261,-0.491932570341058,-0.726108198182895);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208503,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969613,-392.081022771061),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(-92.7046214272859,72.416952667455,-334.049370297855),
Vector3(7.45114594879854,-12.6027430779778,-385.658547398532),
Vector3(77.0037621821905,-20.4749371284808,-374.189841376159),
Vector3(45.49073488951,11.6985552377796,-359.750249401187),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-12+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(0.480384461415261,-0.491932570341058,-0.726108198182895);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208503,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969613,-392.081022771061),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(-92.7046214272859,72.416952667455,-334.049370297855),
Vector3(12.0879870310247,-13.127556014678,-384.89396699704),
Vector3(19.7705568823319,-37.388756880533,-399.683357141072),
Vector3(26.9258784941483,1.56720621292765,-406.302218238803),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-13+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.871872454059,-367.443057394601),
Vector3(113.333900594224,-8.89523520301081,-388.707263126358),
Vector3(-23.714625488085,-42.2572659621735,-303.650440199331),
Vector3(69.0261840525206,31.6632369239423,-312.159119375057),
Vector3(-73.2972223227416,65.5590529546326,-384.039510648655),
Vector3(-45.4418308425974,23.8565145056793,-394.412293932439),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-14+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(0.872621917327628,106.206444709314,-361.925661842194),
Vector3(113.333888974306,-8.77569120776262,-382.864810226328),
Vector3(-21.619631494068,-41.627730041213,-299.108216689793),
Vector3(69.7034866478587,31.1627798930751,-307.486827114326),
Vector3(3.61557965042465,43.5071266918138,-401.25040392947),
Vector3(-43.0147018122247,23.4753956958075,-388.482630524511),
Vector3(85.0664474073394,78.497305200702,-423.552354304585),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-15+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-368.319204868843),
Vector3(113.333900594224,-9.33200980709762,-389.583410600599),
Vector3(-23.714625488085,-42.6940405662603,-304.526587673573),
Vector3(65.9832669129058,25.5688162510871,-422.374757736216),
Vector3(9.38930817621263,-3.13283913650866,-393.104697557463),
Vector3(-42.0412531299222,66.3770409597064,-424.386165180626),
Vector3(-20.3719785104677,3.07703821917629,-444.559162004653),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-16+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-368.319204868843),
Vector3(113.333900594224,-9.33200980709762,-389.583410600599),
Vector3(-23.714625488085,-42.6940405662603,-304.526587673573),
Vector3(65.9832669129058,25.5688162510871,-422.374757736216),
Vector3(-42.0412531299222,66.3770409597064,-424.386165180626),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-17+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-368.319204868843),
Vector3(113.333900594224,-9.33200980709762,-389.583410600599),
Vector3(-23.714625488085,-42.6940405662603,-304.526587673573),
Vector3(65.9832669129058,25.5688162510871,-422.374757736216),
Vector3(-42.0412531299222,66.3770409597064,-424.386165180626),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-18+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366794,107.435097849972,-378.905414859849),
Vector3(113.333900594224,-9.33200980709762,-400.169620591606),
Vector3(-23.714625488085,-42.6940405662603,-315.112797664579),
Vector3(57.1980944585207,50.3673836180524,-367.372389126542),
Vector3(54.017158181121,38.4915546992748,-393.868542117214),
Vector3(42.442241832322,-61.9027096958717,-444.722768968071),
Vector3(-2.86143573574683,37.4455486992841,-491.012277448125),
Vector3(32.3943091558261,35.7973276555412,-390.463456590604),
Vector3(33.4677067404697,25.360256917806,-396.25985438959),
Vector3(-18.0929703849408,6.14046361938924,-437.464555968213),
Vector3(-27.7860112944981,-13.781460030809,-403.387867908036),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);
f(10,10);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-19+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(0.872621917327621,106.206444709314,-361.925661842194),
Vector3(113.333888974306,-8.77569120776262,-382.864810226328),
Vector3(-21.619631494068,-41.627730041213,-299.108216689793),
Vector3(69.7034866478587,31.1627798930751,-307.486827114326),
Vector3(3.61557965042464,43.5071266918138,-401.25040392947),
Vector3(-43.0147018122247,23.4753956958075,-388.482630524511),
Vector3(85.0664474073394,78.497305200702,-423.552354304585),
Vector3(50.245861113074,63.5388576878201,-414.01817733443),
Vector3(-43.0147018122247,23.4753956958075,-388.482630524511),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-20+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.90365034087,-367.443057394601),
Vector3(113.333900594224,-8.86345731619893,-388.707263126357),
Vector3(-23.714625488085,-42.2254880753616,-303.650440199331),
Vector3(69.0261840525206,31.6950148107541,-312.159119375057),
Vector3(-45.4418308425974,23.8882923924912,-394.412293932438),
Vector3(-56.5058935392308,-34.5932823028756,-383.495556670716),
Vector3(-14.1007585653533,-68.8356274818894,-392.547431308245),
Vector3(-58.9921087653423,22.1211988499313,-389.90707170451),
Vector3(79.6816654059786,-38.6616622832923,-426.005433147777),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-21+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.87320447436678,107.435097849972,-374.112627362749),
Vector3(113.333900594224,-9.33200980709762,-395.376833094505),
Vector3(-23.714625488085,-42.6940405662603,-310.320010167479),
Vector3(94.2802462812525,39.919643944885,-442.803210319499),
Vector3(-52.8758904396494,98.0270423299715,-420.093089262518),
Vector3(-6.44428277039561,-11.1628529585151,-390.709080616803),
Vector3(-23.1575176584821,11.2141188921428,-447.759388677613),
Vector3(-62.163168581606,-40.1563806558934,-316.78979886839),
Vector3(33.7850280680991,-109.062525959796,-374.297759769409),
Vector3(-58.9550185004829,-55.3927059032966,-326.07796345324),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-22+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366787,107.435097849972,-368.319204868843),
Vector3(113.333900594224,-9.33200980709762,-389.5834106006),
Vector3(-23.714625488085,-42.6940405662603,-304.526587673573),
Vector3(94.2802462812524,39.919643944885,-437.009787825593),
Vector3(-52.8758904396494,98.0270423299714,-414.299666768612),
Vector3(-53.7984482866406,-24.894176594146,-369.356483197221),
Vector3(-34.6273847385414,44.719745192593,-431.288101038636),
Vector3(-57.0904490979304,-36.8480823555052,-358.721760941625),
Vector3(-61.7474258553647,-53.7584856276719,-343.677519702001),
Vector3(-66.1519793608385,-69.7522901688896,-329.448725155539),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-23+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(1.35693046945715,111.913500582851,-415.626434861516),
Vector3(103.466311353192,7.5152929294224,-434.638166933264),
Vector3(-19.0649457072897,-22.3127664001286,-358.591238646272),
Vector3(61.1314330919122,38.7191461309534,-463.955993983959),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-3+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(0.480384461415261,-0.491932570341058,-0.726108198182895);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208496,100.621899351257,-345.059328079333),
Vector3(113.171122623554,-8.19431440969614,-392.08102277106),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(-92.7046214272858,72.4169526674549,-334.049370297855),
Vector3(21.3616691954769,-14.1771818880784,-383.364806194057),
Vector3(-6.45937729787985,35.7550203751122,-355.839911740363),
Vector3(7.68030835830334,5.05312441407463,-382.359732125062),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-4+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(0.480384461415261,-0.491932570341058,-0.726108198182895);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208503,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969613,-392.08102277106),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(50.4983984132284,-66.4707236472178,-412.191378070984),
Vector3(-92.7046214272859,72.4169526674549,-334.049370297855),
Vector3(-34.2804237912366,-19.5752578084233,-400.567865227616),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-5+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(0.480384461415261,-0.491932570341058,-0.726108198182895);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.89516799920851,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969614,-392.081022771061),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264297),
Vector3(-92.7046214272859,72.416952667455,-334.049370297856),
Vector3(-34.2804237912367,-7.87942664767599,-392.539771011956),
Vector3(-62.1014702845935,18.6611132940199,-381.071064989583),
Vector3(-27.3251621678975,26.4208474295158,-367.308617762736),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-7+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(0.480384461415261,-0.491932570341058,-0.726108198182895);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208503,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969614,-392.08102277106),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(-78.7940981806075,70.8425138573543,-331.755629093381),
Vector3(77.0037621821905,-43.8665994499755,-390.246029807481),
Vector3(-62.1014702845934,18.6611132940199,-381.071064989583),
Vector3(-27.3251621678974,26.4208474295158,-367.308617762736),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-9+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(0.480384461415261,-0.491932570341058,-0.726108198182895);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208496,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969614,-392.081022771061),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(50.4983984132284,-66.4707236472178,-412.191378070984),
Vector3(-92.7046214272859,72.4169526674549,-334.049370297855),
Vector3(-23.1520051938939,9.5743521614393,-377.859827303319),
Vector3(-10.4338125112165,42.8881921269966,-351.907783961264),
Vector3(-34.2804237912367,-19.5752578084234,-400.567865227616),
Vector3(-47.9769389873531,-55.4517008483237,-428.516219595882),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 

